DEM-Simulation of thin elastic membranes interacting with a granulate

For a wide range of applications, we need DEM simulations of granular matter in contact with flexible elastic boundaries. We present a novel method to describe the interaction between granular particles and a flexible elastic membrane. Here, the standard mass-spring model approach is supplemented by surface patches given by triangulation of the membrane. In contrast to standard mass-spring models, our simulation method allows for an efficient simulation even for large particle size dispersion. The novel method allows coarsening of the mass-spring system leading to a substantial increase in computation efficiency. The simulation method is demonstrated and benchmarked for a triaxial test.

==> media/img/slidingTest/plotForcePos.py <==
#! /usr/bin/python3

import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import curve_fit

import matplotlib.patches as patches


SMALL_SIZE = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 18

plt.rc('font', size=MEDIUM_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title


plt.rcParams.update({"text.usetex": True,})
plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}'] #for \text command

plt.locator_params(axis='y', nbins=4)
plt.locator_params(axis='x', nbins=4)

fraction = 0.1

dataParticleBased = np.loadtxt("slidingTestParticleBased.data")
dataWallBased = np.loadtxt("slidingTestWallBased.data")

filter1 = dataParticleBased[:, 0] > 1.0
dataParticleBased = dataParticleBased[filter1]
dataWallBased = dataWallBased[filter1]

length = int(dataParticleBased.shape[0]*fraction)
dataParticleBased = dataParticleBased[:length]
dataWallBased = dataWallBased[:length]

fig, ax = plt.subplots()

spacingFactor = 1000
ax.plot(spacingFactor*(dataParticleBased[:, 1]-dataParticleBased[0, 1]), spacingFactor*dataParticleBased[:, 3], linestyle = '-', label=r"$\text{MSS}_\text{particle}$")
ax.plot(spacingFactor*(dataWallBased[:, 1]-dataWallBased[0, 1]), spacingFactor*dataWallBased[:, 3], linestyle = '--', label=r"$\text{MSS}_\text{patch}$ ")


ax.set(xlabel='horizontal position [mm]', ylabel='vertical position [mm]')
ax.legend(loc="lower right")

plt.locator_params(axis='y', nbins=4)
plt.locator_params(axis='x', nbins=4)

plt.tight_layout()
fig.savefig("slidingPos.pdf",transparent=True)
fig.savefig("slidingPos.svg",transparent=True)


fig, ax = plt.subplots()

ax.plot(spacingFactor*(dataParticleBased[:, 1]-dataParticleBased[0, 1]), dataParticleBased[:, 7], linestyle = '-', label=r"$\text{MSS}_\text{particle}$")
ax.plot(spacingFactor*(dataWallBased[:, 1]-dataWallBased[0, 1]), dataWallBased[:, 7], linestyle = '--', label=r"$\text{MSS}_\text{patch}$ ")

ax.set(xlabel='horizontal position [mm]', ylabel='horizontal force [N]')
ax.legend(loc="lower right")

plt.tight_layout()
fig.savefig("slidingForce.pdf",transparent=True)
fig.savefig("slidingForce.svg",transparent=True)



==> media/img/triaxialTests/case1/triaxialTestStressStrain.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
from lmfit import Model
import os

from os import listdir
from os.path import isfile, join


SMALL_SIZE = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 18

plt.rc('font', size=MEDIUM_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

def getInitialIndex(initialHeight):
    return np.argmax(initialHeight>0)

def readData(filename, ax=None):
    print(filename)
    data = np.loadtxt(filename, skiprows=1)
    
    time = data[:, 0]
    confiningPressure = data[:, 1]
    axialPressure = data[:, 2]
    upperWallPos = data[:, 3]
    lowerWallPos = data[:, 4]
    currentHeight = data[:, 5]
    initialHeight = data[:, 6]
    volume = data[:, 7]
    
    initIndex = getInitialIndex(initialHeight)
    
    strain = np.log(initialHeight[initIndex:]/currentHeight[initIndex:])
    deviatorStress = axialPressure - confiningPressure
    deviatorStress = deviatorStress[initIndex:]
    
    if ax is None:
        fig, ax = plt.subplots()

        ax.set_xlabel("Axial strain [1]")
        ax.set_ylabel("Deviator stress [Pa]")
    #ax.set_xscale("log")
    #ax.set_yscale("log")
        plotSingle(ax, strain, deviatorStress)

        ax.legend(bbox_to_anchor=(1,-0.06), loc="lower right", bbox_transform=fig.transFigure, ncol=4)
        plt.savefig("stressStrain.svg", bbox_inches = "tight")
    
    return strain, deviatorStress
     
def plotSingle(ax, x, y, yerr=None, label="", linestyle="-"):
    if yerr is not None:
        ax.errorbar(x, y, yerr=yerr, label=label, linestyle=linestyle)
    else:
        ax.plot(x, y, label=label, linestyle=linestyle)
    
    
if __name__ == "__main__":
    plt.rcParams.update({"text.usetex": True,})
    plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}'] #for \text command
    
    fig, ax = plt.subplots()

    ax.set_xlabel(r"$\epsilon$ [\%]")
    ax.set_ylabel(r"$\sigma_\text{d}$ [kPa]")
    
    numSamplesPerCase = 2

    labelsCase = [r"$\text{{MSS}}_\text{{particle}}$ {}", r"$\text{{MSS}}_\text{{patch}}$ {}"]
    casesCase = ["particleBased_{}_triaxialTest.data", "wallBasedBigger_{}_triaxialTest.data"]
    linestylesCase = ["-", "--", "-."]
    
    labels = []
    cases = []
    linestyles = []
    
    for c in range(len(labelsCase)):
        for samp in range(numSamplesPerCase):
            labels.append(labelsCase[c].format(samp+1))
            cases.append(casesCase[c].format(samp+1))
            linestyles.append(linestylesCase[c])
            
    for i in range(len(cases)):
        strain, deviatorStress = readData(cases[i], ax) 
        plotSingle(ax, strain[::25]*100, deviatorStress[::25]/1000, label=labels[i], linestyle=linestyles[i])
    #ax.legend(bbox_to_anchor=(1,-0.06), loc="lower right", bbox_transform=fig.transFigure, ncol=4)
    ax.legend()
    plt.savefig("stressStrain.pdf", bbox_inches = "tight", transparent=True)
    plt.savefig("stressStrain.svg", bbox_inches = "tight", transparent=True)


==> media/img/triaxialTests/case2/readTimes.py <==
# importing the module
import json
from datetime import datetime

def getDurationPerStep(sampleDict):
    starttime = datetime.fromisoformat(sampleDict["start"])
    stoptime = datetime.fromisoformat(sampleDict["stop"])
    
    diff = stoptime-starttime
    return diff/sampleDict["steps"]
  
# reading the data from the file
with open('times') as f:
    data = f.read()
  
print("Data type before reconstruction : ", type(data))
      
# reconstructing the data as a dictionary
js = json.loads(data)
  
print("Data type after reconstruction : ", type(js))
print(js)

cases = ["particleBased", "wallBasedBigger"]
numCases = 3

averageTimePerStep = []
for case in cases:
    durationsPerStep = []
    
    averageTime = None
    for i in range(numCases):
        t = getDurationPerStep(js["{}{}".format(case,i+1)])
        
        if averageTime is None:
            averageTime = t
        else:
            averageTime += t
        durationsPerStep.append(t)
    
    averageTime = averageTime / numCases
    
    print("Case {}".format(case), averageTime, averageTime.seconds)
        


